Influence of Apophis' spin axis variations on a spacecraft during the 2029 close approach with Earth

Tumbling asteroids belong to a small group of objects, whose angular velocity vector is unaligned with any of its principal axes of inertia. This leads to challenging efforts to model the trajectory of any spacecraft designed to orbit these bodies. In this work, we deepen a previous study on this topic, concerning the asteroid (99942) Apophis during its close encounter with the Earth in 2029. We analyze the orbital behaviour of a spacecraft orbiting the asteroid during this event, by including the effects of the changes of orientation of the spin axis of the asteroid, depending on two sets of initial conditions. The global dynamics of the spacecraft around the target are analyzed using three approaches, MEGNO, PMap, and Time-Series prediction. We confirm that no spacecraft with natural orbits could survive the high perturbations caused by the close encounter with our planet.

==> 00_clean.sh <==
#! /bin/bash
# !==============================================================================!
# !==============================================================================!
# ! Safwan ALJBAAE :  2011                                                       !
# ! 	Bureau:105                                                               !
# ! 	SYRTE - Bâtiment A                                                       !
# ! 	Observatoire de Paris                                                    !
# ! 	61, Avenue de l'Observatoire                                             !
# ! 	75014 PARIS (France)                                                     !
# !==============================================================================!


for x in nav out snm *~ dvi backup toc aux log blg exe o ps spl llt synctex.gz idx
do
   echo " " > 1.$x;sleep 0.15; rm -f *.$x
done

